Maximal input entropy for binary two-deletion and two-insertion channels

Under uniform transmission, we determine the received binary words that maximize input entropy for two-deletion and two-insertion channels. For two deletions the maximizers are exactly the two alternating words at every positive received length. For two insertions the same conclusion holds from received length five onward; we give all smaller cases and exact maximal values. The proof combines an embedding-count identity organized by runs with strict convexity estimates, and a grouping of two-position deletion masks. For every insertion radius we give the complete positive embedding histogram of an alternating received word. We also determine its three-deletion histogram for every length, and certify all three-deletion maximizers through received length twelve and all three-insertion maximizers through length eighteen by exact integer comparison. These computations give precise three-error conjectures with their small-length exceptions.

==> anc/README.md <==
# Ancillary material

This material accompanies *Maximal input entropy for binary two-deletion
and two-insertion channels*, by Haobo Ma and Wenlin Zhang.
All lengths below are received lengths.

## Exact mask enumeration

Use Python 3.8 or later and a C++17 compiler (`c++`). No Python packages
are required. From this directory run:

```sh
python3 reproduce.py --dmax 12 --imax 18 --output reproduced.json
python3 -c 'import json; assert json.load(open("reproduced.json")) == json.load(open("results.json"))'
```

This enumerates every word and every error-position mask, checks the total
embedding multiplicity against the channel normalization, and compares the
integer product `Q = product_j j**(j*c_j)` for every candidate. Here `c_j`
counts inputs with embedding multiplicity `j`. Since `log2(Q)` is the
entropy correction, exact integer ordering decides all extrema and ties.
No floating-point calculation or symmetry reduction is used.

The 45 saved records cover two insertions at n=2..8, two deletions at
n=1..10, three deletions at n=1..12 and three insertions at n=3..18:
535,024 received words in total. They include every maximizing word, its
histogram, the alternating-word histogram and a strict runner-up whenever
one exists. Histogram pairs are `[multiplicity, number_of_words]`.
Periods after every six bits are visual separators; remove them to recover
the binary word. The C++ representation puts the first symbol in the
lowest bit.

## Independent subsequence dynamic programming

```sh
python3 independent_dp_check.py
```

This implementation counts subsequences by dynamic programming, without
using masks or importing the mask checker. It recomputes every candidate
for two and three deletions through n=8, two insertions through n=8 and
three insertions through n=11: 5,616 received words. It also checks the
joint-count table and two-deletion run identity through n=8, the insertion
bounds through n=8, all insertion radii through n=13 (104 parameter pairs),
and the alternating three-deletion histogram through n=14. Its report is
`independent-dp-results.json`. Runtime is machine dependent.

## Mathematical scope

Theorem 2.2 proves the all-length two-error maximizer statements. Theorems
5.1 and 5.3 give alternating-word histograms, independently of optimality.
The finite comparisons in Proposition 6.1 do not prove the all-length
three-error conjectures. The Lean companion and its source instructions
are in `lean/`.


==> anc/enumerate.cpp <==
// Exact embedding histograms. No floating-point arithmetic is used.
// Usage: enumerate D|I received_length k output.tsv
#include <algorithm>
#include <cstdint>
#include <fstream>
#include <iostream>
#include <map>
#include <string>
#include <vector>

static unsigned choose(unsigned n, unsigned k) {
  unsigned a=1;
  for (unsigned j=1; j<=k; ++j) a=a*(n-j+1)/j;
  return a;
}
static void masks(unsigned N, unsigned k, unsigned at, uint32_t current,
                  std::vector<uint32_t>& out) {
  if (!k) {out.push_back(current); return;}
  for (unsigned i=at; i+k<=N; ++i)
    masks(N,k-1,i+1,current|(uint32_t(1)<<i),out);
}
static uint32_t remove_bits(uint32_t x, uint32_t mask, unsigned N) {
  uint32_t y=0; unsigned j=0;
  for (unsigned i=0;i<N;++i)
    if (!(mask&(uint32_t(1)<<i))) {y|=((x>>i)&1)<<j; ++j;}
  return y;
}
static std::string word(uint32_t x,unsigned n) {
  std::string s; for(unsigned i=0;i<n;++i)s+=char('0'+((x>>i)&1));
  return s;
}
int main(int argc,char** argv) {
  if(argc!=5) return 2;
  char mode=argv[1][0]; unsigned n=std::stoul(argv[2]),k=std::stoul(argv[3]);
  if((mode!='D' && mode!='I') || n+k>=31 || (mode=='I' && k>n)) return 2;
  unsigned N=mode=='D'?n+k:n;
  std::vector<uint32_t> ms; masks(N,k,0,0,ms);
  const unsigned max_e=choose(N,k), count=uint32_t(1)<<n;
  std::vector<std::map<unsigned,unsigned>> hist(count);
  std::vector<unsigned> freq(uint32_t(1)<<(N-k),0);
  std::vector<uint32_t> touched; touched.reserve(ms.size());
  for(uint32_t x=0; x<(uint32_t(1)<<N); ++x) {
    touched.clear();
    for(auto m:ms) {
      uint32_t y=remove_bits(x,m,N);
      if(!freq[y]) touched.push_back(y);
      ++freq[y];
    }
    for(auto y:touched) {
      if(mode=='D') ++hist[y][freq[y]];
      else ++hist[x][freq[y]];
      freq[y]=0;
    }
  }
  std::ofstream out(argv[4]);
  out<<"# "<<mode<<" n="<<n<<" k="<<k<<" masks="<<ms.size()<<" max_e="<<max_e<<"\n";
  for(unsigned y=0;y<count;++y) {
    out<<word(y,n);
    for(auto [e,c]:hist[y]) out<<'\t'<<e<<':'<<c;
    out<<'\n';
  }
  std::cerr<<mode<<" n="<<n<<" k="<<k<<": "<<count<<" words\n";
}


==> anc/independent-dp-results.json <==
{
  "method": "independent subsequence DP; no masks and no author-code imports",
  "status": "PASS",
  "exhaustive_rows": [
    {
      "mode": "I",
      "k": 2,
      "n": 2,
      "words": 4,
      "maximizers": [
        "00",
        "01",
        "10",
        "11"
      ]
    },
    {
      "mode": "I",
      "k": 2,
      "n": 3,
      "words": 8,
      "maximizers": [
        "001",
        "010",
        "011",
        "100",
        "101",
        "110"
      ]
    },
    {
      "mode": "I",
      "k": 2,
      "n": 4,
      "words": 16,
      "maximizers": [
        "0110",
        "1001"
      ]
    },
    {
      "mode": "I",
      "k": 2,
      "n": 5,
      "words": 32,
      "maximizers": [
        "01010",
        "10101"
      ]
    },
    {
      "mode": "I",
      "k": 2,
      "n": 6,
      "words": 64,
      "maximizers": [
        "010101",
        "101010"
      ]
    },
    {
      "mode": "I",
      "k": 2,
      "n": 7,
      "words": 128,
      "maximizers": [
        "0101010",
        "1010101"
      ]
    },
    {
      "mode": "I",
      "k": 2,
      "n": 8,
      "words": 256,
      "maximizers": [
        "01010101",
        "10101010"
      ]
    },
    {
      "mode": "D",
      "k": 2,
      "n": 1,
      "words": 2,
      "maximizers": [
        "0",
        "1"
      ]
    },
    {
      "mode": "D",
      "k": 2,
      "n": 2,
      "words": 4,
      "maximizers": [
        "01",
        "10"
      ]
    },
    {
      "mode": "D",
      "k": 2,
      "n": 3,
      "words": 8,
      "maximizers": [
        "010",
        "101"
      ]
    },
    {
      "mode": "D",
      "k": 2,
      "n": 4,
      "words": 16,
      "maximizers": [
        "0101",
        "1010"
      ]
    },
    {
      "mode": "D",
      "k": 2,
      "n": 5,
      "words": 32,
      "maximizers": [
        "01010",
        "10101"
      ]
    },
    {
      "mode": "D",
      "k": 2,
      "n": 6,
      "words": 64,
      "maximizers": [
        "010101",
        "101010"
      ]
    },
    {
      "mode": "D",
      "k": 2,
      "n": 7,
      "words": 128,
      "maximizers": [
        "0101010",
        "1010101"
      ]
    },
    {
      "mode": "D",
      "k": 2,
      "n": 8,
      "words": 256,
      "maximizers": [
        "01010101",
        "10101010"
      ]
    },
    {
      "mode": "D",
      "k": 3,
      "n": 1,
      "words": 2,
      "maximizers": [
        "0",
        "1"
      ]
    },
    {
      "mode": "D",
      "k": 3,
      "n": 2,
      "words": 4,
      "maximizers": [
        "01",
        "10"
      ]
    },
    {
      "mode": "D",
      "k": 3,
      "n": 3,
      "words": 8,
      "maximizers": [
        "010",
        "101"
      ]
    },
    {
      "mode": "D",
      "k": 3,
      "n": 4,
      "words": 16,
      "maximizers": [
        "0101",
        "1010"
      ]
    },
    {
      "mode": "D",
      "k": 3,
      "n": 5,
      "words": 32,
      "maximizers": [
        "01010",
        "10101"
      ]
    },
    {
      "mode": "D",
      "k": 3,
      "n": 6,
      "words": 64,
      "maximizers": [
        "010101",
        "101010"
      ]
    },
    {
      "mode": "D",
      "k": 3,
      "n": 7,
      "words": 128,
      "maximizers": [
        "0101010",
        "1010101"
      ]
    },
    {
      "mode": "D",
      "k": 3,
      "n": 8,
      "words": 256,
      "maximizers": [
        "01010101",
        "10101010"
      ]
    },
    {
      "mode": "I",
      "k": 3,
      "n": 3,
      "words": 8,
      "maximizers": [
        "000",
        "001",
        "010",
        "011",
        "100",
        "101",
        "110",
        "111"
      ]
    },
    {
      "mode": "I",
      "k": 3,
      "n": 4,
      "words": 16,
      "maximizers": [
        "0011",
        "0101",
        "0110",
        "1001",
        "1010",
        "1100"
      ]
    },
    {
      "mode": "I",
      "k": 3,
      "n": 5,
      "words": 32,
      "maximizers": [
        "01010",
        "01110",
        "10001",
        "10101"
      ]
    },
    {
      "mode": "I",
      "k": 3,
      "n": 6,
      "words": 64,
      "maximizers": [
        "011001",
        "100110"
      ]
    },
    {
      "mode": "I",
      "k": 3,
      "n": 7,
      "words": 128,
      "maximizers": [
        "0101010",
        "1010101"
      ]
    },
    {
      "mode": "I",
      "k": 3,
      "n": 8,
      "words": 256,
      "maximizers": [
        "01010101",
        "10101010"
      ]
    },
    {
      "mode": "I",
      "k": 3,
      "n": 9,
      "words": 512,
      "maximizers": [
        "010101010",
        "101010101"
      ]
    },
    {
      "mode": "I",
      "k": 3,
      "n": 10,
      "words": 1024,
      "maximizers": [
        "0101010101",
        "1010101010"
      ]
    },
    {
      "mode": "I",
      "k": 3,
      "n": 11,
      "words": 2048,
      "maximizers": [
        "01010101010",
        "10101010101"
      ]
    }
  ],
  "exhaustive_received_words": 5616,
  "joint_table_received_words": 255,
  "joint_table_max_received_length": 8,
  "insertion_all_radii_histogram_checks": 104,
  "insertion_all_radii_max_received_length": 13,
  "alternating_deletion3_histogram_max_received_length": 14,
  "complete_author_certificate_rows": 45,
  "author_three_deletion_received_words": 8190,
  "author_three_insertion_received_words": 524280,
  "independent_recomputation_scope": "D2,D3 n<=8; I2 n<=8; I3 n<=11",
  "elapsed_seconds": 8.884
}


==> anc/independent_dp_check.py <==
#!/usr/bin/env python3
"""Independent checks using subsequence dynamic programming.

No deletion masks are enumerated and no author verification code is imported.
The exhaustive checks deliberately cover smaller independent ranges than the
author's full sweep.  The larger author certificates are inspected for complete
length coverage, cardinalities, and stated winners, not recomputed here.

Run from anywhere: python3 independent_dp_check.py
"""
from collections import Counter
from itertools import groupby, product
import json
from math import comb
from pathlib import Path
import time

BASE = Path(__file__).resolve().parent


def words(n):
    return [''.join(p) for p in product('01', repeat=n)]


def embeddings(u, v):
    """dp[j] counts embeddings of u[:j] in the processed prefix of v."""
    dp = [1] + [0] * len(u)
    for c in v:
        for j in range(len(u), 0, -1):
            if u[j-1] == c:
                dp[j] += dp[j-1]
    return dp[-1]


def hist_for(mode, y, k):
    h = Counter()
    n = len(y)
    for x in words(n+k if mode == 'D' else n-k):
        e = embeddings(y, x) if mode == 'D' else embeddings(x, y)
        if e:
            h[e] += 1
    return h


def exact_product(h):
    ans = 1
    for e, count in h.items():
        ans *= e ** (e*count)
    return ans


def run_lengths(w):
    return [len(list(g)) for _, g in groupby(w)]


def run_identity_product(w):
    n = len(w)
    runs = run_lengths(w)
    big_positions = [i for i, r in enumerate(runs) if r >= 2]
    if not big_positions:
        return 2**(4*n*n) * 3**(3*n) * (n+1)**(n+1)
    big = [runs[i] for i in big_positions]
    singles = [big_positions[0]]
    singles.extend(b-a-1 for a, b in zip(big_positions, big_positions[1:]))
    singles.append(len(runs)-1-big_positions[-1])
    weights = [big[0]+singles[0]+1]
    weights.extend(big[i-1]+big[i]+singles[i]+1 for i in range(1, len(big)))
    weights.append(big[-1]+singles[-1]+1)
    single_count = n-sum(big)
    ans = 2**(4*n*single_count) * 3**(3*single_count)
    for r in big:
        a = comb(r+2, 2)
        ans *= a**a * (r+1)**((2*n-r)*(r+1))
    for a in weights:
        ans *= a**a
    return ans


def grouped_insertion_product(w):
    runs = run_lengths(w)
    weights = [comb(r, 2) for r in runs]
    weights += [a*b for i, a in enumerate(runs) for b in runs[i+2:]]
    if len(runs) > 1:
        edge = runs[0]*runs[1]
        for i in range(1, len(runs)-1):
            nxt = runs[i]*runs[i+1]
            if runs[i] == 1:
                edge += nxt
            else:
                weights.append(edge)
                edge = nxt
        weights.append(edge)
    ans = 1
    for a in weights:
        if a:
            ans *= a**a
    return ans


def alternating_I_hist(n, k):
    m = n-k
    if not m:
        return Counter({1: 1})
    ans = Counter()
    for t in range(k//2+1):
        s = k-2*t
        if 0 <= s <= m+1:
            ans[comb(m+t, t)] += comb(m+1, s)
    return ans


def alternating_D3_hist(n):
    ans = Counter()
    for e, count in [(1, 4), (2, 3*n), (3, 2*n), (4, n*n),
                     (6, n*(n-1)), (8, comb(n, 3) if n >= 3 else 0),
                     (2*n, n), (2*n+1, 2), (n+1, 2)]:
        if count:
            ans[e] += count
    return ans


def check_joint_table(max_length=8):
    checked = 0
    for n in range(1, max_length+1):
        for w in words(n):
            # Complementing reduces the first-symbol case to b=0.
            if w[0] != '0':
                continue
            runs = run_lengths(w)
            r, tail = runs[0]-1, runs[1:]
            s = sum(tail)
            leading = 0
            for a in tail:
                leading += a
                if a > 1:
                    break
            expected = Counter({(r+2, comb(r+2, 2)): 1})
            for a in tail:
                expected[(a+1, (r+1)*(a+1))] += 1
            expected[(1, r+1)] += r+1+s-len(tail)
            expected[(1, r+1+leading)] += 1
            got = Counter()
            for z in words(n+1):
                a = embeddings(w, z)
                if a:
                    got[(a, embeddings(w[1:], z))] += 1
            assert got == expected, ('joint table', w, got, expected)
            exceptional = '0'*r+'10'+w[r+1:]
            assert embeddings(w, exceptional) == 1
            assert embeddings(w[1:], exceptional) == r+1+leading
            checked += 1
    return checked


def main():
    started = time.monotonic()
    author = json.loads((BASE/'results.json').read_text())['results']
    for row in author:
        row['maximizers'] = [w.replace('.', '') for w in row['maximizers']]
    author_index = {(r['mode'], r['k'], r['n']): r for r in author}
    expected_keys = {('I', 2, n) for n in range(2, 9)}
    expected_keys |= {('D', 2, n) for n in range(1, 11)}
    expected_keys |= {('D', 3, n) for n in range(1, 13)}
    expected_keys |= {('I', 3, n) for n in range(3, 19)}
    assert set(author_index) == expected_keys and len(author) == len(expected_keys)
    assert sum(author_index['D', 3, n]['words'] for n in range(1, 13)) == 8190
    assert sum(author_index['I', 3, n]['words'] for n in range(3, 19)) == 524280
    for (mode, k, n), row in author_index.items():
        assert row['words'] == 2**n
        assert row['normalization'] == (2**k*comb(n+k, k) if mode == 'D' else comb(n,k))
        if mode == 'D' or (mode == 'I' and k == 2 and n >= 5) or (mode == 'I' and k == 3 and n >= 7):
            a = '01'*(n//2)+'0'*(n%2)
            assert row['maximizers'] == sorted([a, ''.join('1' if c == '0' else '0' for c in a)])

    rows = []
    checked_words = 0
    for mode, k, low, high in [('I',2,2,8), ('D',2,1,8), ('D',3,1,8), ('I',3,3,11)]:
        for n in range(low, high+1):
            histograms = {y: hist_for(mode, y, k) for y in words(n)}
            products = {y: exact_product(h) for y, h in histograms.items()}
            z = 2**k*comb(n+k, k) if mode == 'D' else comb(n,k)
            assert all(sum(e*c for e,c in h.items()) == z for h in histograms.values())
            best = min(products.values())
            winners = sorted(y for y,q in products.items() if q == best)
            claimed = author_index[mode,k,n]
            assert winners == claimed['maximizers']
            assert sorted(map(list,histograms[winners[0]].items())) == claimed['maximizing_histogram']
            if mode == 'D' and k == 2:
                assert all(products[y] == run_identity_product(y) for y in histograms)
            if mode == 'I' and k == 2:
                for y,q in products.items():
                    p = grouped_insertion_product(y)
                    assert p <= q
                    runs = run_lengths(y)
                    d = n-len(runs)
                    assert p >= 2**(2*(n-2)*d)
                    if len(runs) >= 3:
                        exponent = d*(n-2*d-5)
                        alt_q = (n-1)**(n-1)
                        assert (p >= alt_q*2**exponent if exponent >= 0 else p*2**(-exponent) >= alt_q)
            checked_words += 2**n
            rows.append(dict(mode=mode,k=k,n=n,words=2**n,maximizers=winners))
            print('independent DP:', mode, k, n, 'OK', flush=True)

    allI_checks = 0
    for n in range(1, 14):
        a = ('01'*n)[:n]
        for k in range(n+1):
            assert hist_for('I', a, k) == alternating_I_hist(n,k), ('all-I', n,k)
            allI_checks += 1
    for n in range(1, 15):
        assert hist_for('D', ('01'*n)[:n], 3) == alternating_D3_hist(n), ('D3 histogram',n)
    joint_checks = check_joint_table()
    report = dict(method='independent subsequence DP; no masks and no author-code imports',
                  status='PASS', exhaustive_rows=rows, exhaustive_received_words=checked_words,
                  joint_table_received_words=joint_checks,
                  joint_table_max_received_length=8,
                  insertion_all_radii_histogram_checks=allI_checks,
                  insertion_all_radii_max_received_length=13,
                  alternating_deletion3_histogram_max_received_length=14,
                  complete_author_certificate_rows=45,
                  author_three_deletion_received_words=8190,
                  author_three_insertion_received_words=524280,
                  independent_recomputation_scope='D2,D3 n<=8; I2 n<=8; I3 n<=11',
                  elapsed_seconds=round(time.monotonic()-started,3))
    out = BASE/'independent-dp-results.json'
    out.parent.mkdir(parents=True, exist_ok=True)
    out.write_text(json.dumps(report,indent=2)+'\n')
    print('PASS:', out, flush=True)


if __name__ == '__main__':
    main()


==> anc/lean/CheckTheorem.lean <==
import D5.S3.Entropy.SinghviMaxInputEntropy

/- Theorem 2.2: uniform binary two-error input-entropy maximizers,
   their equality cases, and the all-length maximal-value formulas. -/
#check D5.S3.Entropy.SinghviMaxInputEntropy.result
#print D5.S3.Entropy.SinghviMaxInputEntropy.claim
#print axioms D5.S3.Entropy.SinghviMaxInputEntropy.result


==> anc/lean/README.md <==
# Formal statement

Theorem 2.2 is the statement `D5.S3.Entropy.SinghviMaxInputEntropy.claim`,
proved by `D5.S3.Entropy.SinghviMaxInputEntropy.result`. The original
source and its imports are in the public Trureturing development:

https://github.com/the-omega-institute/trureturing/blob/3b49c2ce1bd6b97dc03435be50695e67bc778aa7/D5/S3/Entropy/SinghviMaxInputEntropy.lean

Use the repository revision selected by this link, its Lean 4.35.0 toolchain
and its pinned mathlib dependencies. `CheckTheorem.lean` imports that
development and displays the formal statement and its axiom closure. Copy
this file to that checkout after building the imported module, then run:

```sh
lake env lean -j 2 CheckTheorem.lean
```

The formal posterior uses the number of subsequence embeddings divided by
the sum of those counts, and Shannon entropy divided by log(2). The deletion
parameter is the received length. The insertion parameter is the input
length, so its received length is two larger. The seven clauses give the
two-deletion maximizers and their values; the two-insertion maximizers and
their values from received length five; and the insertion maximizer sets at
received lengths two, three and four. The small-case numerical entropy
values are evaluated in the manuscript after Theorem 2.2.

The archived upstream build reports only the standard Lean axioms
`propext`, `Classical.choice` and `Quot.sound` in the result's closure.
The all-radius insertion histogram, the three-deletion histogram and the
finite three-error computations are separate statements proved or checked
in the manuscript and the accompanying programs.


==> anc/lean/lean-toolchain <==
leanprover/lean4:v4.35.0


==> anc/reproduce.py <==
#!/usr/bin/env python3
"""Exhaustive exact comparisons of the embedding product e**e.

python3 reproduce.py --dmax 12 --imax 18 --output reproduced.json
Needs a C++17 compiler and Python 3.8+. No third-party packages.
"""
import argparse
from collections import Counter
import json
from math import comb
from pathlib import Path
import subprocess
import sys
import tempfile

if hasattr(sys, 'set_int_max_str_digits'):
    sys.set_int_max_str_digits(0)


def insertion_hist(n, k):
    m = n-k
    if m == 0:
        return Counter({1: 1})
    ans = Counter()
    for t in range(k//2+1):
        s = k-2*t
        c = comb(m+1, s) if 0 <= s <= m+1 else 0
        if c:
            ans[comb(m+t, t)] += c
    return ans


def deletion3_hist(n):
    ans = Counter()
    for e, c in [(1, 4), (2, 3*n), (3, 2*n), (4, n*n),
                 (6, n*(n-1)), (8, comb(n, 3) if n >= 3 else 0),
                 (2*n, n), (2*n+1, 2), (n+1, 2)]:
        if c:
            ans[e] += c
    return ans


def product(h):
    p = 1
    for e, c in h.items():
        p *= pow(e, e*c)
    return p


def compact(h):
    return [[e, c] for e, c in sorted(h.items()) if c]


def display_word(w):
    return '.'.join(w[i:i+6] for i in range(0, len(w), 6))


def summarize(path, mode, n, k):
    z = (2**k*comb(n+k, k)) if mode == 'D' else comb(n, k)
    best = None
    winners = []
    runner = None
    runner_word = None
    all_hist = {}
    alt = ''.join(str(i % 2) for i in range(n))
    for line in path.read_text().splitlines():
        if line.startswith('#'):
            continue
        parts = line.split('\t')
        w = parts[0]
        h = {int(p.split(':')[0]): int(p.split(':')[1]) for p in parts[1:]}
        assert sum(e*c for e, c in h.items()) == z
        q = product(h)
        all_hist[w] = h
        if best is None or q < best:
            runner, runner_word = best, winners[0] if winners else None
            best, winners = q, [w]
        elif q == best:
            winners.append(w)
        elif runner is None or q < runner:
            runner, runner_word = q, w
    assert len(all_hist) == 2**n
    if mode == 'I':
        assert all_hist[alt] == insertion_hist(n, k)
    elif k == 3:
        assert all_hist[alt] == deletion3_hist(n)
    elif k == 2:
        assert best == 2**(4*n*n)*3**(3*n)*(n+1)**(n+1)
    # Exact comparison against every candidate, after identifying the minimum.
    assert all(product(h) >= best for h in all_hist.values())
    result = dict(mode=mode, n=n, k=k, words=2**n, normalization=z,
                  maximizers=[display_word(w) for w in sorted(winners)],
                  maximizing_histogram=compact(all_hist[winners[0]]),
                  alternating_histogram=compact(all_hist[alt]),
                  alternating_is_maximizer=alt in winners,
                  strict_runner_up=display_word(runner_word) if runner_word else None,
                  strict_runner_up_histogram=compact(all_hist[runner_word]) if runner_word else None,
                  exact_product_ordering='integer powers and arbitrary-precision integer comparisons')
    return result


def main():
    parser = argparse.ArgumentParser()
    parser.add_argument('--dmax', type=int, default=12)
    parser.add_argument('--imax', type=int, default=18)
    parser.add_argument('--output', type=Path, default=Path('reproduced.json'))
    args = parser.parse_args()
    results = []
    with tempfile.TemporaryDirectory(prefix='singhvi-exact-') as tmp:
        tmp = Path(tmp)
        exe = tmp/'enumerate'
        subprocess.run(['c++', '-std=c++17', '-O3', str(Path(__file__).with_name('enumerate.cpp')), '-o', str(exe)], check=True)
        for mode, k, lo, hi in [('I',2,2,8), ('D',2,1,min(args.dmax,10)),
                                ('D',3,1,args.dmax), ('I',3,3,args.imax)]:
            for n in range(lo, hi+1):
                raw = tmp/'hist.tsv'
                subprocess.run([str(exe),mode,str(n),str(k),str(raw)], check=True)
                row = summarize(raw,mode,n,k)
                results.append(row)
                print(mode,k,n,','.join(row['maximizers']),flush=True)
    args.output.parent.mkdir(parents=True,exist_ok=True)
    args.output.write_text(json.dumps({'arithmetic':'exact integer',
      'word_encoding':'Bits grouped with periods after every six symbols; remove periods to recover the binary word.',
      'results':results},indent=2)+'\n')


if __name__ == '__main__':
    main()


==> anc/results.json <==
{
  "arithmetic": "exact integer",
  "results": [
    {
      "mode": "I",
      "n": 2,
      "k": 2,
      "words": 4,
      "normalization": 1,
      "maximizers": [
        "00",
        "01",
        "10",
        "11"
      ],
      "maximizing_histogram": [
        [
          1,
          1
        ]
      ],
      "alternating_histogram": [
        [
          1,
          1
        ]
      ],
      "alternating_is_maximizer": true,
      "strict_runner_up": null,
      "strict_runner_up_histogram": null,
      "exact_product_ordering": "integer powers and arbitrary-precision integer comparisons"
    },
    {
      "mode": "I",
      "n": 3,
      "k": 2,
      "words": 8,
      "normalization": 3,
      "maximizers": [
        "001",
        "010",
        "011",
        "100",
        "101",
        "110"
      ],
      "maximizing_histogram": [
        [
          1,
          1
        ],
        [
          2,
          1
        ]
      ],
      "alternating_histogram": [
        [
          1,
          1
        ],
        [
          2,
          1
        ]
      ],
      "alternating_is_maximizer": true,
      "strict_runner_up": "000",
      "strict_runner_up_histogram": [
        [
          3,
          1
        ]
      ],
      "exact_product_ordering": "integer powers and arbitrary-precision integer comparisons"
    },
    {
      "mode": "I",
      "n": 4,
      "k": 2,
      "words": 16,
      "normalization": 6,
      "maximizers": [
        "0110",
        "1001"
      ],
      "maximizing_histogram": [
        [
          1,
          2
        ],
        [
          2,
          2
        ]
      ],
      "alternating_histogram": [
        [
          1,
          3
        ],
        [
          3,
          1
        ]
      ],
      "alternating_is_maximizer": false,
      "strict_runner_up": "1010",
      "strict_runner_up_histogram": [
        [
          1,
          3
        ],
        [
          3,
          1
        ]
      ],
      "exact_product_ordering": "integer powers and arbitrary-precision integer comparisons"
    },
    {
      "mode": "I",
      "n": 5,
      "k": 2,
      "words": 32,
      "normalization": 10,
      "maximizers": [
        "01010",
        "10101"
      ],
      "maximizing_histogram": [
        [
          1,
          6
        ],
        [
          4,
          1
        ]
      ],
      "alternating_histogram": [
        [
          1,
          6
        ],
        [
          4,
          1
        ]
      ],
      "alternating_is_maximizer": true,
      "strict_runner_up": "10010",
      "strict_runner_up_histogram": [
        [
          1,
          3
        ],
        [
          2,
          2
        ],
        [
          3,
          1
        ]
      ],
      "exact_product_ordering": "integer powers and arbitrary-precision integer comparisons"
    },
    {
      "mode": "I",
      "n": 6,
      "k": 2,
      "words": 64,
      "normalization": 15,
      "maximizers": [
        "010101",
        "101010"
      ],
      "maximizing_histogram": [
        [
          1,
          10
        ],
        [
          5,
          1
        ]
      ],
      "alternating_histogram": [
        [
          1,
          10
        ],
        [
          5,
          1
        ]
      ],
      "alternating_is_maximizer": true,
      "strict_runner_up": "010010",
      "strict_runner_up_histogram": [
        [
          1,
          5
        ],
        [
          2,
          2
        ],
        [
          3,
          2
        ]
      ],
      "exact_product_ordering": "integer powers and arbitrary-precision integer comparisons"
    },
    {
      "mode": "I",
      "n": 7,
      "k": 2,
      "words": 128,
      "normalization": 21,
      "maximizers": [
        "010101.0",
        "101010.1"
      ],
      "maximizing_histogram": [
        [
          1,
          15
        ],
        [
          6,
          1
        ]
      ],
      "alternating_histogram": [
        [
          1,
          15
        ],
        [
          6,
          1
        ]
      ],
      "alternating_is_maximizer": true,
      "strict_runner_up": "101001.0",
      "strict_runner_up_histogram": [
        [
          1,
          8
        ],
        [
          2,
          3
        ],
        [
          3,
          1
        ],
        [
          4,
          1
        ]
      ],
      "exact_product_ordering": "integer powers and arbitrary-precision integer comparisons"
    },
    {
      "mode": "I",
      "n": 8,
      "k": 2,
      "words": 256,
      "normalization": 28,
      "maximizers": [
        "010101.01",
        "101010.10"
      ],
      "maximizing_histogram": [
        [
          1,
          21
        ],
        [
          7,
          1
        ]
      ],
      "alternating_histogram": [
        [
          1,
          21
        ],
        [
          7,
          1
        ]
      ],
      "alternating_is_maximizer": true,
      "strict_runner_up": "010110.10",
      "strict_runner_up_histogram": [
        [
          1,
          12
        ],
        [
          2,
          4
        ],
        [
          4,
          2
        ]
      ],
      "exact_product_ordering": "integer powers and arbitrary-precision integer comparisons"
    },
    {
      "mode": "D",
      "n": 1,
      "k": 2,
      "words": 2,
      "normalization": 12,
      "maximizers": [
        "0",
        "1"
      ],
      "maximizing_histogram": [
        [
          1,
          3
        ],
        [
          2,
          3
        ],
        [
          3,
          1
        ]
      ],
      "alternating_histogram": [
        [
          1,
          3
        ],
        [
          2,
          3
        ],
        [
          3,
          1
        ]
      ],
      "alternating_is_maximizer": true,
      "strict_runner_up": null,
      "strict_runner_up_histogram": null,
      "exact_product_ordering": "integer powers and arbitrary-precision integer comparisons"
    },
    {
      "mode": "D",
      "n": 2,
      "k": 2,
      "words": 4,
      "normalization": 24,
      "maximizers": [
        "01",
        "10"
      ],
      "maximizing_histogram": [
        [
          1,
          3
        ],
        [
          2,
          4
        ],
        [
          3,
          3
        ],
        [
          4,
          1
        ]
      ],
      "alternating_histogram": [
        [
          1,
          3
        ],
        [
          2,
          4
        ],
        [
          3,
          3
        ],
        [
          4,
          1
        ]
      ],
      "alternating_is_maximizer": true,
      "strict_runner_up": "00",
      "strict_runner_up_histogram": [
        [
          1,
          6
        ],
        [
          3,
          4
        ],
        [
          6,
          1
        ]
      ],
      "exact_product_ordering": "integer powers and arbitrary-precision integer comparisons"
    },
    {
      "mode": "D",
      "n": 3,
      "k": 2,
      "words": 8,
      "normalization": 40,
      "maximizers": [
        "010",
        "101"
      ],
      "maximizing_histogram": [
        [
          1,
          3
        ],
        [
          2,
          6
        ],
        [
          3,
          3
        ],
        [
          4,
          4
        ]
      ],
      "alternating_histogram": [
        [
          1,
          3
        ],
        [
          2,
          6
        ],
        [
          3,
          3
        ],
        [
          4,
          4
        ]
      ],
      "alternating_is_maximizer": true,
      "strict_runner_up": "100",
      "strict_runner_up_histogram": [
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          3,
          4
        ],
        [
          4,
          1
        ],
        [
          6,
          2
        ]
      ],
      "exact_product_ordering": "integer powers and arbitrary-precision integer comparisons"
    },
    {
      "mode": "D",
      "n": 4,
      "k": 2,
      "words": 16,
      "normalization": 60,
      "maximizers": [
        "0101",
        "1010"
      ],
      "maximizing_histogram": [
        [
          1,
          3
        ],
        [
          2,
          8
        ],
        [
          3,
          4
        ],
        [
          4,
          6
        ],
        [
          5,
          1
        ]
      ],
      "alternating_histogram": [
        [
          1,
          3
        ],
        [
          2,
          8
        ],
        [
          3,
          4
        ],
        [
          4,
          6
        ],
        [
          5,
          1
        ]
      ],
      "alternating_is_maximizer": true,
      "strict_runner_up": "0110",
      "strict_runner_up_histogram": [
        [
          1,
          6
        ],
        [
          2,
          6
        ],
        [
          3,
          4
        ],
        [
          4,
          3
        ],
        [
          6,
          3
        ]
      ],
      "exact_product_ordering": "integer powers and arbitrary-precision integer comparisons"
    },
    {
      "mode": "D",
      "n": 5,
      "k": 2,
      "words": 32,
      "normalization": 84,
      "maximizers": [
        "01010",
        "10101"
      ],
      "maximizing_histogram": [
        [
          1,
          3
        ],
        [
          2,
          10
        ],
        [
          3,
          5
        ],
        [
          4,
          10
        ],
        [
          6,
          1
        ]
      ],
      "alternating_histogram": [
        [
          1,
          3
        ],
        [
          2,
          10
        ],
        [
          3,
          5
        ],
        [
          4,
          10
        ],
        [
          6,
          1
        ]
      ],
      "alternating_is_maximizer": true,
      "strict_runner_up": "10010",
      "strict_runner_up_histogram": [
        [
          1,
          6
        ],
        [
          2,
          9
        ],
        [
          3,
          5
        ],
        [
          4,
          4
        ],
        [
          5,
          1
        ],
        [
          6,
          4
        ]
      ],
      "exact_product_ordering": "integer powers and arbitrary-precision integer comparisons"
    },
    {
      "mode": "D",
      "n": 6,
      "k": 2,
      "words": 64,
      "normalization": 112,
      "maximizers": [
        "010101",
        "101010"
      ],
      "maximizing_histogram": [
        [
          1,
          3
        ],
        [
          2,
          12
        ],
        [
          3,
          6
        ],
        [
          4,
          15
        ],
        [
          7,
          1
        ]
      ],
      "alternating_histogram": [
        [
          1,
          3
        ],
        [
          2,
          12
        ],
        [
          3,
          6
        ],
        [
          4,
          15
        ],
        [
          7,
          1
        ]
      ],
      "alternating_is_maximizer": true,
      "strict_runner_up": "010010",
      "strict_runner_up_histogram": [
        [
          1,
          6
        ],
        [
          2,
          12
        ],
        [
          3,
          6
        ],
        [
          4,
          6
        ],
        [
          5,
          2
        ],
        [
          6,
          5
        ]
      ],
      "exact_product_ordering": "integer powers and arbitrary-precision integer comparisons"
    },
    {
      "mode": "D",
      "n": 7,
      "k": 2,
      "words": 128,
      "normalization": 144,
      "maximizers": [
        "010101.0",
        "101010.1"
      ],
      "maximizing_histogram": [
        [
          1,
          3
        ],
        [
          2,
          14
        ],
        [
          3,
          7
        ],
        [
          4,
          21
        ],
        [
          8,
          1
        ]
      ],
      "alternating_histogram": [
        [
          1,
          3
        ],
        [
          2,
          14
        ],
        [
          3,
          7
        ],
        [
          4,
          21
        ],
        [
          8,
          1
        ]
      ],
      "alternating_is_maximizer": true,
      "strict_runner_up": "101001.0",
      "strict_runner_up_histogram": [
        [
          1,
          6
        ],
        [
          2,
          15
        ],
        [
          3,
          7
        ],
        [
          4,
          10
        ],
        [
          5,
          1
        ],
        [
          6,
          7
        ]
      ],
      "exact_product_ordering": "integer powers and arbitrary-precision integer comparisons"
    },
    {
      "mode": "D",
      "n": 8,
      "k": 2,
      "words": 256,
      "normalization": 180,
      "maximizers": [
        "010101.01",
        "101010.10"
      ],
      "maximizing_histogram": [
        [
          1,
          3
        ],
        [
          2,
          16
        ],
        [
          3,
          8
        ],
        [
          4,
          28
        ],
        [
          9,
          1
        ]
      ],
      "alternating_histogram": [
        [
          1,
          3
        ],
        [
          2,
          16
        ],
        [
          3,
          8
        ],
        [
          4,
          28
        ],
        [
          9,
          1
        ]
      ],
      "alternating_is_maximizer": true,
      "strict_runner_up": "010110.10",
      "strict_runner_up_histogram": [
        [
          1,
          6
        ],
        [
          2,
          18
        ],
        [
          3,
          8
        ],
        [
          4,
          15
        ],
        [
          6,
          9
        ]
      ],
      "exact_product_ordering": "integer powers and arbitrary-precision integer comparisons"
    },
    {
      "mode": "D",
      "n": 9,
      "k": 2,
      "words": 512,
      "normalization": 220,
      "maximizers": [
        "010101.010",
        "101010.101"
      ],
      "maximizing_histogram": [
        [
          1,
          3
        ],
        [
          2,
          18
        ],
        [
          3,
          9
        ],
        [
          4,
          36
        ],
        [
          10,
          1
        ]
      ],
      "alternating_histogram": [
        [
          1,
          3
        ],
        [
          2,
          18
        ],
        [
          3,
          9
        ],
        [
          4,
          36
        ],
        [
          10,
          1
        ]
      ],
      "alternating_is_maximizer": true,
      "strict_runner_up": "101001.010",
      "strict_runner_up_histogram": [
        [
          1,
          6
        ],
        [
          2,
          21
        ],
        [
          3,
          9
        ],
        [
          4,
          21
        ],
        [
          6,
          9
        ],
        [
          7,
          1
        ]
      ],
      "exact_product_ordering": "integer powers and arbitrary-precision integer comparisons"
    },
    {
      "mode": "D",
      "n": 10,
      "k": 2,
      "words": 1024,
      "normalization": 264,
      "maximizers": [
        "010101.0101",
        "101010.1010"
      ],
      "maximizing_histogram": [
        [
          1,
          3
        ],
        [
          2,
          20
        ],
        [
          3,
          10
        ],
        [
          4,
          45
        ],
        [
          11,
          1
        ]
      ],
      "alternating_histogram": [
        [
          1,
          3
        ],
        [
          2,
          20
        ],
        [
          3,
          10
        ],
        [
          4,
          45
        ],
        [
          11,
          1
        ]
      ],
      "alternating_is_maximizer": true,
      "strict_runner_up": "010100.1010",
      "strict_runner_up_histogram": [
        [
          1,
          6
        ],
        [
          2,
          24
        ],
        [
          3,
          10
        ],
        [
          4,
          28
        ],
        [
          6,
          9
        ],
        [
          7,
          2
        ]
      ],
      "exact_product_ordering": "integer powers and arbitrary-precision integer comparisons"
    },
    {
      "mode": "D",
      "n": 1,
      "k": 3,
      "words": 2,
      "normalization": 32,
      "maximizers": [
        "0",
        "1"
      ],
      "maximizing_histogram": [
        [
          1,
          4
        ],
        [
          2,
          6
        ],
        [
          3,
          4
        ],
        [
          4,
          1
        ]
      ],
      "alternating_histogram": [
        [
          1,
          4
        ],
        [
          2,
          6
        ],
        [
          3,
          4
        ],
        [
          4,
          1
        ]
      ],
      "alternating_is_maximizer": true,
      "strict_runner_up": null,
      "strict_runner_up_histogram": null,
      "exact_product_ordering": "integer powers and arbitrary-precision integer comparisons"
    },
    {
      "mode": "D",
      "n": 2,
      "k": 3,
      "words": 4,
      "normalization": 80,
      "maximizers": [
        "01",
        "10"
      ],
      "maximizing_histogram": [
        [
          1,
          4
        ],
        [
          2,
          6
        ],
        [
          3,
          6
        ],
        [
          4,
          6
        ],
        [
          5,
          2
        ],
        [
          6,
          2
        ]
      ],
      "alternating_histogram": [
        [
          1,
          4
        ],
        [
          2,
          6
        ],
        [
          3,
          6
        ],
        [
          4,
          6
        ],
        [
          5,
          2
        ],
        [
          6,
          2
        ]
      ],
      "alternating_is_maximizer": true,
      "strict_runner_up": "00",
      "strict_runner_up_histogram": [
        [
          1,
          10
        ],
        [
          3,
          10
        ],
        [
          6,
          5
        ],
        [
          10,
          1
        ]
      ],
      "exact_product_ordering": "integer powers and arbitrary-precision integer comparisons"
    },
    {
      "mode": "D",
      "n": 3,
      "k": 3,
      "words": 8,
      "normalization": 160,
      "maximizers": [
        "010",
        "101"
      ],
      "maximizing_histogram": [
        [
          1,
          4
        ],
        [
          2,
          9
        ],
        [
          3,
          6
        ],
        [
          4,
          11
        ],
        [
          6,
          9
        ],
        [
          7,
          2
        ],
        [
          8,
          1
        ]
      ],
      "alternating_histogram": [
        [
          1,
          4
        ],
        [
          2,
          9
        ],
        [
          3,
          6
        ],
        [
          4,
          11
        ],
        [
          6,
          9
        ],
        [
          7,
          2
        ],
        [
          8,
          1
        ]
      ],
      "alternating_is_maximizer": true,
      "strict_runner_up": "100",
      "strict_runner_up_histogram": [
        [
          1,
          10
        ],
        [
          2,
          6
        ],
        [
          3,
          9
        ],
        [
          4,
          4
        ],
        [
          5,
          1
        ],
        [
          6,
          6
        ],
        [
          7,
          2
        ],
        [
          9,
          2
        ],
        [
          10,
          1
        ],
        [
          12,
          1
        ]
      ],
      "exact_product_ordering": "integer powers and arbitrary-precision integer comparisons"
    },
    {
      "mode": "D",
      "n": 4,
      "k": 3,
      "words": 16,
      "normalization": 280,
      "maximizers": [
        "0101",
        "1010"
      ],
      "maximizing_histogram": [
        [
          1,
          4
        ],
        [
          2,
          12
        ],
        [
          3,
          8
        ],
        [
          4,
          16
        ],
        [
          5,
          2
        ],
        [
          6,
          12
        ],
        [
          8,
          8
        ],
        [
          9,
          2
        ]
      ],
      "alternating_histogram": [
        [
          1,
          4
        ],
        [
          2,
          12
        ],
        [
          3,
          8
        ],
        [
          4,
          16
        ],
        [
          5,
          2
        ],
        [
          6,
          12
        ],
        [
          8,
          8
        ],
        [
          9,
          2
        ]
      ],
      "alternating_is_maximizer": true,
      "strict_runner_up": "0110",
      "strict_runner_up_histogram": [
        [
          1,
          10
        ],
        [
          2,
          12
        ],
        [
          3,
          9
        ],
        [
          4,
          9
        ],
        [
          5,
          3
        ],
        [
          6,
          8
        ],
        [
          7,
          2
        ],
        [
          8,
          3
        ],
        [
          9,
          4
        ],
        [
          10,
          1
        ],
        [
          12,
          3
        ]
      ],
      "exact_product_ordering": "integer powers and arbitrary-precision integer comparisons"
    },
    {
      "mode": "D",
      "n": 5,
      "k": 3,
      "words": 32,
      "normalization": 448,
      "maximizers": [
        "01010",
        "10101"
      ],
      "maximizing_histogram": [
        [
          1,
          4
        ],
        [
          2,
          15
        ],
        [
          3,
          10
        ],
        [
          4,
          25
        ],
        [
          6,
          22
        ],
        [
          8,
          10
        ],
        [
          10,
          5
        ],
        [
          11,
          2
        ]
      ],
      "alternating_histogram": [
        [
          1,
          4
        ],
        [
          2,
          15
        ],
        [
          3,
          10
        ],
        [
          4,
          25
        ],
        [
          6,
          22
        ],
        [
          8,
          10
        ],
        [
          10,
          5
        ],
        [
          11,
          2
        ]
      ],
      "alternating_is_maximizer": true,
      "strict_runner_up": "10010",
      "strict_runner_up_histogram": [
        [
          1,
          10
        ],
        [
          2,
          18
        ],
        [
          3,
          12
        ],
        [
          4,
          14
        ],
        [
          5,
          3
        ],
        [
          6,
          15
        ],
        [
          7,
          2
        ],
        [
          8,
          4
        ],
        [
          9,
          5
        ],
        [
          10,
          3
        ],
        [
          12,
          7
        ]
      ],
      "exact_product_ordering": "integer powers and arbitrary-precision integer comparisons"
    },
    {
      "mode": "D",
      "n": 6,
      "k": 3,
      "words": 64,
      "normalization": 672,
      "maximizers": [
        "010101",
        "101010"
      ],
      "maximizing_histogram": [
        [
          1,
          4
        ],
        [
          2,
          18
        ],
        [
          3,
          12
        ],
        [
          4,
          36
        ],
        [
          6,
          30
        ],
        [
          7,
          2
        ],
        [
          8,
          20
        ],
        [
          12,
          6
        ],
        [
          13,
          2
        ]
      ],
      "alternating_histogram": [
        [
          1,
          4
        ],
        [
          2,
          18
        ],
        [
          3,
          12
        ],
        [
          4,
          36
        ],
        [
          6,
          30
        ],
        [
          7,
          2
        ],
        [
          8,
          20
        ],
        [
          12,
          6
        ],
        [
          13,
          2
        ]
      ],
      "alternating_is_maximizer": true,
      "strict_runner_up": "010010",
      "strict_runner_up_histogram": [
        [
          1,
          10
        ],
        [
          2,
          24
        ],
        [
          3,
          15
        ],
        [
          4,
          22
        ],
        [
          5,
          4
        ],
        [
          6,
          22
        ],
        [
          7,
          3
        ],
        [
          8,
          6
        ],
        [
          9,
          6
        ],
        [
          10,
          5
        ],
        [
          12,
          13
        ]
      ],
      "exact_product_ordering": "integer powers and arbitrary-precision integer comparisons"
    },
    {
      "mode": "D",
      "n": 7,
      "k": 3,
      "words": 128,
      "normalization": 960,
      "maximizers": [
        "010101.0",
        "101010.1"
      ],
      "maximizing_histogram": [
        [
          1,
          4
        ],
        [
          2,
          21
        ],
        [
          3,
          14
        ],
        [
          4,
          49
        ],
        [
          6,
          42
        ],
        [
          8,
          37
        ],
        [
          14,
          7
        ],
        [
          15,
          2
        ]
      ],
      "alternating_histogram": [
        [
          1,
          4
        ],
        [
          2,
          21
        ],
        [
          3,
          14
        ],
        [
          4,
          49
        ],
        [
          6,
          42
        ],
        [
          8,
          37
        ],
        [
          14,
          7
        ],
        [
          15,
          2
        ]
      ],
      "alternating_is_maximizer": true,
      "strict_runner_up": "101001.0",
      "strict_runner_up_histogram": [
        [
          1,
          10
        ],
        [
          2,
          30
        ],
        [
          3,
          18
        ],
        [
          4,
          35
        ],
        [
          5,
          2
        ],
        [
          6,
          34
        ],
        [
          7,
          1
        ],
        [
          8,
          12
        ],
        [
          9,
          7
        ],
        [
          10,
          6
        ],
        [
          11,
          1
        ],
        [
          12,
          18
        ],
        [
          14,
          1
        ],
        [
          15,
          1
        ]
      ],
      "exact_product_ordering": "integer powers and arbitrary-precision integer comparisons"
    },
    {
      "mode": "D",
      "n": 8,
      "k": 3,
      "words": 256,
      "normalization": 1320,
      "maximizers": [
        "010101.01",
        "101010.10"
      ],
      "maximizing_histogram": [
        [
          1,
          4
        ],
        [
          2,
          24
        ],
        [
          3,
          16
        ],
        [
          4,
          64
        ],
        [
          6,
          56
        ],
        [
          8,
          56
        ],
        [
          9,
          2
        ],
        [
          16,
          8
        ],
        [
          17,
          2
        ]
      ],
      "alternating_histogram": [
        [
          1,
          4
        ],
        [
          2,
          24
        ],
        [
          3,
          16
        ],
        [
          4,
          64
        ],
        [
          6,
          56
        ],
        [
          8,
          56
        ],
        [
          9,
          2
        ],
        [
          16,
          8
        ],
        [
          17,
          2
        ]
      ],
      "alternating_is_maximizer": true,
      "strict_runner_up": "010110.10",
      "strict_runner_up_histogram": [
        [
          1,
          10
        ],
        [
          2,
          36
        ],
        [
          3,
          21
        ],
        [
          4,
          51
        ],
        [
          6,
          48
        ],
        [
          8,
          20
        ],
        [
          9,
          9
        ],
        [
          10,
          5
        ],
        [
          11,
          2
        ],
        [
          12,
          27
        ],
        [
          15,
          2
        ],
        [
          16,
          1
        ]
      ],
      "exact_product_ordering": "integer powers and arbitrary-precision integer comparisons"
    },
    {
      "mode": "D",
      "n": 9,
      "k": 3,
      "words": 512,
      "normalization": 1760,
      "maximizers": [
        "010101.010",
        "101010.101"
      ],
      "maximizing_histogram": [
        [
          1,
          4
        ],
        [
          2,
          27
        ],
        [
          3,
          18
        ],
        [
          4,
          81
        ],
        [
          6,
          72
        ],
        [
          8,
          84
        ],
        [
          10,
          2
        ],
        [
          18,
          9
        ],
        [
          19,
          2
        ]
      ],
      "alternating_histogram": [
        [
          1,
          4
        ],
        [
          2,
          27
        ],
        [
          3,
          18
        ],
        [
          4,
          81
        ],
        [
          6,
          72
        ],
        [
          8,
          84
        ],
        [
          10,
          2
        ],
        [
          18,
          9
        ],
        [
          19,
          2
        ]
      ],
      "alternating_is_maximizer": true,
      "strict_runner_up": "101001.010",
      "strict_runner_up_histogram": [
        [
          1,
          10
        ],
        [
          2,
          42
        ],
        [
          3,
          24
        ],
        [
          4,
          70
        ],
        [
          6,
          60
        ],
        [
          7,
          2
        ],
        [
          8,
          35
        ],
        [
          9,
          8
        ],
        [
          10,
          4
        ],
        [
          11,
          2
        ],
        [
          12,
          35
        ],
        [
          13,
          1
        ],
        [
          14,
          3
        ],
        [
          15,
          1
        ],
        [
          18,
          2
        ]
      ],
      "exact_product_ordering": "integer powers and arbitrary-precision integer comparisons"
    },
    {
      "mode": "D",
      "n": 10,
      "k": 3,
      "words": 1024,
      "normalization": 2288,
      "maximizers": [
        "010101.0101",
        "101010.1010"
      ],
      "maximizing_histogram": [
        [
          1,
          4
        ],
        [
          2,
          30
        ],
        [
          3,
          20
        ],
        [
          4,
          100
        ],
        [
          6,
          90
        ],
        [
          8,
          120
        ],
        [
          11,
          2
        ],
        [
          20,
          10
        ],
        [
          21,
          2
        ]
      ],
      "alternating_histogram": [
        [
          1,
          4
        ],
        [
          2,
          30
        ],
        [
          3,
          20
        ],
        [
          4,
          100
        ],
        [
          6,
          90
        ],
        [
          8,
          120
        ],
        [
          11,
          2
        ],
        [
          20,
          10
        ],
        [
          21,
          2
        ]
      ],
      "alternating_is_maximizer": true,
      "strict_runner_up": "010100.1010",
      "strict_runner_up_histogram": [
        [
          1,
          10
        ],
        [
          2,
          48
        ],
        [
          3,
          27
        ],
        [
          4,
          92
        ],
        [
          6,
          74
        ],
        [
          7,
          4
        ],
        [
          8,
          56
        ],
        [
          9,
          8
        ],
        [
          10,
          1
        ],
        [
          11,
          3
        ],
        [
          12,
          42
        ],
        [
          13,
          2
        ],
        [
          14,
          8
        ],
        [
          18,
          2
        ],
        [
          20,
          1
        ]
      ],
      "exact_product_ordering": "integer powers and arbitrary-precision integer comparisons"
    },
    {
      "mode": "D",
      "n": 11,
      "k": 3,
      "words": 2048,
      "normalization": 2912,
      "maximizers": [
        "010101.01010",
        "101010.10101"
      ],
      "maximizing_histogram": [
        [
          1,
          4
        ],
        [
          2,
          33
        ],
        [
          3,
          22
        ],
        [
          4,
          121
        ],
        [
          6,
          110
        ],
        [
          8,
          165
        ],
        [
          12,
          2
        ],
        [
          22,
          11
        ],
        [
          23,
          2
        ]
      ],
      "alternating_histogram": [
        [
          1,
          4
        ],
        [
          2,
          33
        ],
        [
          3,
          22
        ],
        [
          4,
          121
        ],
        [
          6,
          110
        ],
        [
          8,
          165
        ],
        [
          12,
          2
        ],
        [
          22,
          11
        ],
        [
          23,
          2
        ]
      ],
      "alternating_is_maximizer": true,
      "strict_runner_up": "101010.01010",
      "strict_runner_up_histogram": [
        [
          1,
          10
        ],
        [
          2,
          54
        ],
        [
          3,
          30
        ],
        [
          4,
          117
        ],
        [
          6,
          92
        ],
        [
          7,
          2
        ],
        [
          8,
          86
        ],
        [
          9,
          9
        ],
        [
          10,
          1
        ],
        [
          11,
          1
        ],
        [
          12,
          49
        ],
        [
          13,
          2
        ],
        [
          14,
          9
        ],
        [
          15,
          1
        ],
        [
          16,
          4
        ],
        [
          18,
          1
        ],
        [
          21,
          1
        ],
        [
          22,
          1
        ]
      ],
      "exact_product_ordering": "integer powers and arbitrary-precision integer comparisons"
    },
    {
      "mode": "D",
      "n": 12,
      "k": 3,
      "words": 4096,
      "normalization": 3640,
      "maximizers": [
        "010101.010101",
        "101010.101010"
      ],
      "maximizing_histogram": [
        [
          1,
          4
        ],
        [
          2,
          36
        ],
        [
          3,
          24
        ],
        [
          4,
          144
        ],
        [
          6,
          132
        ],
        [
          8,
          220
        ],
        [
          13,
          2
        ],
        [
          24,
          12
        ],
        [
          25,
          2
        ]
      ],
      "alternating_histogram": [
        [
          1,
          4
        ],
        [
          2,
          36
        ],
        [
          3,
          24
        ],
        [
          4,
          144
        ],
        [
          6,
          132
        ],
        [
          8,
          220
        ],
        [
          13,
          2
        ],
        [
          24,
          12
        ],
        [
          25,
          2
        ]
      ],
      "alternating_is_maximizer": true,
      "strict_runner_up": "010101.101010",
      "strict_runner_up_histogram": [
        [
          1,
          10
        ],
        [
          2,
          60
        ],
        [
          3,
          33
        ],
        [
          4,
          145
        ],
        [
          6,
          112
        ],
        [
          8,
          124
        ],
        [
          9,
          10
        ],
        [
          10,
          1
        ],
        [
          12,
          55
        ],
        [
          13,
          3
        ],
        [
          14,
          8
        ],
        [
          15,
          2
        ],
        [
          16,
          10
        ],
        [
          21,
          2
        ],
        [
          24,
          1
        ]
      ],
      "exact_product_ordering": "integer powers and arbitrary-precision integer comparisons"
    },
    {
      "mode": "I",
      "n": 3,
      "k": 3,
      "words": 8,
      "normalization": 1,
      "maximizers": [
        "000",
        "001",
        "010",
        "011",
        "100",
        "101",
        "110",
        "111"
      ],
      "maximizing_histogram": [
        [
          1,
          1
        ]
      ],
      "alternating_histogram": [
        [
          1,
          1
        ]
      ],
      "alternating_is_maximizer": true,
      "strict_runner_up": null,
      "strict_runner_up_histogram": null,
      "exact_product_ordering": "integer powers and arbitrary-precision integer comparisons"
    },
    {
      "mode": "I",
      "n": 4,
      "k": 3,
      "words": 16,
      "normalization": 4,
      "maximizers": [
        "0011",
        "0101",
        "0110",
        "1001",
        "1010",
        "1100"
      ],
      "maximizing_histogram": [
        [
          2,
          2
        ]
      ],
      "alternating_histogram": [
        [
          2,
          2
        ]
      ],
      "alternating_is_maximizer": true,
      "strict_runner_up": "1000",
      "strict_runner_up_histogram": [
        [
          1,
          1
        ],
        [
          3,
          1
        ]
      ],
      "exact_product_ordering": "integer powers and arbitrary-precision integer comparisons"
    },
    {
      "mode": "I",
      "n": 5,
      "k": 3,
      "words": 32,
      "normalization": 10,
      "maximizers": [
        "01010",
        "01110",
        "10001",
        "10101"
      ],
      "maximizing_histogram": [
        [
          1,
          1
        ],
        [
          3,
          3
        ]
      ],
      "alternating_histogram": [
        [
          1,
          1
        ],
        [
          3,
          3
        ]
      ],
      "alternating_is_maximizer": true,
      "strict_runner_up": "01100",
      "strict_runner_up_histogram": [
        [
          1,
          1
        ],
        [
          2,
          1
        ],
        [
          3,
          1
        ],
        [
          4,
          1
        ]
      ],
      "exact_product_ordering": "integer powers and arbitrary-precision integer comparisons"
    },
    {
      "mode": "I",
      "n": 6,
      "k": 3,
      "words": 64,
      "normalization": 20,
      "maximizers": [
        "011001",
        "100110"
      ],
      "maximizing_histogram": [
        [
          1,
          2
        ],
        [
          2,
          2
        ],
        [
          3,
          2
        ],
        [
          4,
          2
        ]
      ],
      "alternating_histogram": [
        [
          1,
          4
        ],
        [
          4,
          4
        ]
      ],
      "alternating_is_maximizer": false,
      "strict_runner_up": "101010",
      "strict_runner_up_histogram": [
        [
          1,
          4
        ],
        [
          4,
          4
        ]
      ],
      "exact_product_ordering": "integer powers and arbitrary-precision integer comparisons"
    },
    {
      "mode": "I",
      "n": 7,
      "k": 3,
      "words": 128,
      "normalization": 35,
      "maximizers": [
        "010101.0",
        "101010.1"
      ],
      "maximizing_histogram": [
        [
          1,
          10
        ],
        [
          5,
          5
        ]
      ],
      "alternating_histogram": [
        [
          1,
          10
        ],
        [
          5,
          5
        ]
      ],
      "alternating_is_maximizer": true,
      "strict_runner_up": "011001.0",
      "strict_runner_up_histogram": [
        [
          1,
          4
        ],
        [
          2,
          3
        ],
        [
          3,
          2
        ],
        [
          4,
          2
        ],
        [
          5,
          1
        ],
        [
          6,
          1
        ]
      ],
      "exact_product_ordering": "integer powers and arbitrary-precision integer comparisons"
    },
    {
      "mode": "I",
      "n": 8,
      "k": 3,
      "words": 256,
      "normalization": 56,
      "maximizers": [
        "010101.01",
        "101010.10"
      ],
      "maximizing_histogram": [
        [
          1,
          20
        ],
        [
          6,
          6
        ]
      ],
      "alternating_histogram": [
        [
          1,
          20
        ],
        [
          6,
          6
        ]
      ],
      "alternating_is_maximizer": true,
      "strict_runner_up": "100110.10",
      "strict_runner_up_histogram": [
        [
          1,
          7
        ],
        [
          2,
          6
        ],
        [
          3,
          2
        ],
        [
          4,
          4
        ],
        [
          7,
          1
        ],
        [
          8,
          1
        ]
      ],
      "exact_product_ordering": "integer powers and arbitrary-precision integer comparisons"
    },
    {
      "mode": "I",
      "n": 9,
      "k": 3,
      "words": 512,
      "normalization": 84,
      "maximizers": [
        "010101.010",
        "101010.101"
      ],
      "maximizing_histogram": [
        [
          1,
          35
        ],
        [
          7,
          7
        ]
      ],
      "alternating_histogram": [
        [
          1,
          35
        ],
        [
          7,
          7
        ]
      ],
      "alternating_is_maximizer": true,
      "strict_runner_up": "101001.010",
      "strict_runner_up_histogram": [
        [
          1,
          18
        ],
        [
          2,
          7
        ],
        [
          3,
          1
        ],
        [
          4,
          5
        ],
        [
          5,
          2
        ],
        [
          7,
          1
        ],
        [
          12,
          1
        ]
      ],
      "exact_product_ordering": "integer powers and arbitrary-precision integer comparisons"
    },
    {
      "mode": "I",
      "n": 10,
      "k": 3,
      "words": 1024,
      "normalization": 120,
      "maximizers": [
        "010101.0101",
        "101010.1010"
      ],
      "maximizing_histogram": [
        [
          1,
          56
        ],
        [
          8,
          8
        ]
      ],
      "alternating_histogram": [
        [
          1,
          56
        ],
        [
          8,
          8
        ]
      ],
      "alternating_is_maximizer": true,
      "strict_runner_up": "010100.1010",
      "strict_runner_up_histogram": [
        [
          1,
          30
        ],
        [
          2,
          11
        ],
        [
          4,
          4
        ],
        [
          5,
          6
        ],
        [
          8,
          1
        ],
        [
          14,
          1
        ]
      ],
      "exact_product_ordering": "integer powers and arbitrary-precision integer comparisons"
    },
    {
      "mode": "I",
      "n": 11,
      "k": 3,
      "words": 2048,
      "normalization": 165,
      "maximizers": [
        "010101.01010",
        "101010.10101"
      ],
      "maximizing_histogram": [
        [
          1,
          84
        ],
        [
          9,
          9
        ]
      ],
      "alternating_histogram": [
        [
          1,
          84
        ],
        [
          9,
          9
        ]
      ],
      "alternating_is_maximizer": true,
      "strict_runner_up": "101010.01010",
      "strict_runner_up_histogram": [
        [
          1,
          47
        ],
        [
          2,
          16
        ],
        [
          4,
          2
        ],
        [
          5,
          7
        ],
        [
          6,
          3
        ],
        [
          9,
          1
        ],
        [
          16,
          1
        ]
      ],
      "exact_product_ordering": "integer powers and arbitrary-precision integer comparisons"
    },
    {
      "mode": "I",
      "n": 12,
      "k": 3,
      "words": 4096,
      "normalization": 220,
      "maximizers": [
        "010101.010101",
        "101010.101010"
      ],
      "maximizing_histogram": [
        [
          1,
          120
        ],
        [
          10,
          10
        ]
      ],
      "alternating_histogram": [
        [
          1,
          120
        ],
        [
          10,
          10
        ]
      ],
      "alternating_is_maximizer": true,
      "strict_runner_up": "010101.101010",
      "strict_runner_up_histogram": [
        [
          1,
          70
        ],
        [
          2,
          22
        ],
        [
          5,
          6
        ],
        [
          6,
          8
        ],
        [
          10,
          1
        ],
        [
          18,
          1
        ]
      ],
      "exact_product_ordering": "integer powers and arbitrary-precision integer comparisons"
    },
    {
      "mode": "I",
      "n": 13,
      "k": 3,
      "words": 8192,
      "normalization": 286,
      "maximizers": [
        "010101.010101.0",
        "101010.101010.1"
      ],
      "maximizing_histogram": [
        [
          1,
          165
        ],
        [
          11,
          11
        ]
      ],
      "alternating_histogram": [
        [
          1,
          165
        ],
        [
          11,
          11
        ]
      ],
      "alternating_is_maximizer": true,
      "strict_runner_up": "101010.010101.0",
      "strict_runner_up_histogram": [
        [
          1,
          100
        ],
        [
          2,
          29
        ],
        [
          5,
          3
        ],
        [
          6,
          9
        ],
        [
          7,
          4
        ],
        [
          11,
          1
        ],
        [
          20,
          1
        ]
      ],
      "exact_product_ordering": "integer powers and arbitrary-precision integer comparisons"
    },
    {
      "mode": "I",
      "n": 14,
      "k": 3,
      "words": 16384,
      "normalization": 364,
      "maximizers": [
        "010101.010101.01",
        "101010.101010.10"
      ],
      "maximizing_histogram": [
        [
          1,
          220
        ],
        [
          12,
          12
        ]
      ],
      "alternating_histogram": [
        [
          1,
          220
        ],
        [
          12,
          12
        ]
      ],
      "alternating_is_maximizer": true,
      "strict_runner_up": "010101.001010.10",
      "strict_runner_up_histogram": [
        [
          1,
          138
        ],
        [
          2,
          37
        ],
        [
          6,
          8
        ],
        [
          7,
          10
        ],
        [
          12,
          1
        ],
        [
          22,
          1
        ]
      ],
      "exact_product_ordering": "integer powers and arbitrary-precision integer comparisons"
    },
    {
      "mode": "I",
      "n": 15,
      "k": 3,
      "words": 32768,
      "normalization": 455,
      "maximizers": [
        "010101.010101.010",
        "101010.101010.101"
      ],
      "maximizing_histogram": [
        [
          1,
          286
        ],
        [
          13,
          13
        ]
      ],
      "alternating_histogram": [
        [
          1,
          286
        ],
        [
          13,
          13
        ]
      ],
      "alternating_is_maximizer": true,
      "strict_runner_up": "101010.100101.010",
      "strict_runner_up_histogram": [
        [
          1,
          185
        ],
        [
          2,
          46
        ],
        [
          6,
          4
        ],
        [
          7,
          11
        ],
        [
          8,
          5
        ],
        [
          13,
          1
        ],
        [
          24,
          1
        ]
      ],
      "exact_product_ordering": "integer powers and arbitrary-precision integer comparisons"
    },
    {
      "mode": "I",
      "n": 16,
      "k": 3,
      "words": 65536,
      "normalization": 560,
      "maximizers": [
        "010101.010101.0101",
        "101010.101010.1010"
      ],
      "maximizing_histogram": [
        [
          1,
          364
        ],
        [
          14,
          14
        ]
      ],
      "alternating_histogram": [
        [
          1,
          364
        ],
        [
          14,
          14
        ]
      ],
      "alternating_is_maximizer": true,
      "strict_runner_up": "010101.011010.1010",
      "strict_runner_up_histogram": [
        [
          1,
          242
        ],
        [
          2,
          56
        ],
        [
          7,
          10
        ],
        [
          8,
          12
        ],
        [
          14,
          1
        ],
        [
          26,
          1
        ]
      ],
      "exact_product_ordering": "integer powers and arbitrary-precision integer comparisons"
    },
    {
      "mode": "I",
      "n": 17,
      "k": 3,
      "words": 131072,
      "normalization": 680,
      "maximizers": [
        "010101.010101.01010",
        "101010.101010.10101"
      ],
      "maximizing_histogram": [
        [
          1,
          455
        ],
        [
          15,
          15
        ]
      ],
      "alternating_histogram": [
        [
          1,
          455
        ],
        [
          15,
          15
        ]
      ],
      "alternating_is_maximizer": true,
      "strict_runner_up": "101010.100101.01010",
      "strict_runner_up_histogram": [
        [
          1,
          310
        ],
        [
          2,
          67
        ],
        [
          7,
          5
        ],
        [
          8,
          13
        ],
        [
          9,
          6
        ],
        [
          15,
          1
        ],
        [
          28,
          1
        ]
      ],
      "exact_product_ordering": "integer powers and arbitrary-precision integer comparisons"
    },
    {
      "mode": "I",
      "n": 18,
      "k": 3,
      "words": 262144,
      "normalization": 816,
      "maximizers": [
        "010101.010101.010101",
        "101010.101010.101010"
      ],
      "maximizing_histogram": [
        [
          1,
          560
        ],
        [
          16,
          16
        ]
      ],
      "alternating_histogram": [
        [
          1,
          560
        ],
        [
          16,
          16
        ]
      ],
      "alternating_is_maximizer": true,
      "strict_runner_up": "010101.010010.101010",
      "strict_runner_up_histogram": [
        [
          1,
          390
        ],
        [
          2,
          79
        ],
        [
          8,
          12
        ],
        [
          9,
          14
        ],
        [
          16,
          1
        ],
        [
          30,
          1
        ]
      ],
      "exact_product_ordering": "integer powers and arbitrary-precision integer comparisons"
    }
  ],
  "word_encoding": "Bits grouped with periods after every six symbols; remove periods to recover the binary word."
}

